From Prompt Engineering to Programmatic Prompting: Toward a Software Engineering Discipline for Large Language Models

The practice of instructing large language models (LLMs) through natural-language prompts has, in the span of a few years, migrated from an interactive curiosity to a load-bearing component of production software. Yet the vocabulary, tooling, and mental models of the field remain anchored in its interactive origins: we still speak of "prompt engineering" as though the crafting of a single well-worded instruction were the central problem. This paper argues for a categorical distinction. Prompt engineering, we contend, is an interaction technique - a human-computer interaction skill for eliciting desired behavior from a model in a conversational or exploratory setting. Programmatic prompting, by contrast, is an engineering discipline governing the behavioral interface between software systems and language models: the construction, composition, versioning, testing, and maintenance of prompts as first-class software artifacts embedded in larger systems. Conflating the two has produced brittle applications, unrepeatable evaluations, and an accumulation of prompt debt. We make three contributions: (1) a definition of programmatic prompting; (2) a systematic differentiation of programmatic prompting from prompt engineering, prompt tuning, fine-tuning, and general LLM application development; and (3) an account of prompt debt that distinguishes the self-admitted debt measurable in code from the silent debt that surfaces only as incidents, and identifies its economic cause. Our thesis is simple to state and consequential to accept: prompt engineering is an interaction technique; programmatic prompting is an engineering discipline.

==> a2-dspy.py <==
import dspy
from typing import Literal

class TicketSummary(dspy.Signature):
    """Summarize a support ticket for the on-call engineer."""
    ticket: str = dspy.InputField()
    summary: str = dspy.OutputField(desc="at most 80 tokens")
    severity: Literal["P1", "P2", "P3"] = dspy.OutputField()

module = dspy.ChainOfThought(TicketSummary)
optimized = dspy.GEPA(metric=severity_agreement) \
                .compile(module, trainset=golden_set)


==> a5-gepa.py <==
import subprocess
import gepa

def run_agent_cli(prompt: str) -> str:
    result = subprocess.run(["agent", "-p", prompt],
                            capture_output=True, text=True, timeout=120)
    if result.returncode != 0:
        raise RuntimeError(f"Agent CLI failed: {result.stderr}")
    return result.stdout.strip()

def agent_reflection_lm(prompt: str) -> str:
    return run_agent_cli(prompt)          # the agent, critiquing its own instructions

def agent_task_lm(messages: list[dict[str, str]]) -> str:
    system = next(m["content"] for m in messages if m["role"] == "system")
    user   = next(m["content"] for m in messages if m["role"] == "user")
    return run_agent_cli(f"{system}\n\nTask: {user}")

result = gepa.optimize(
    seed_candidate={"instructions": "Your initial prompt..."},
    trainset=dataset,                     # the reference set (component 2)
    task_lm=agent_task_lm,                # the executor
    reflection_lm=agent_reflection_lm,    # the rewriter -- the same agent
    evaluator=SeverityEvaluator(),        # the metric -- also human-authored
    max_metric_calls=50,                  # the evaluation budget (Section 2.3)
)

